BLISlab: A Sandbox for Optimizing GEMM

Matrix-matrix multiplication is a fundamental operation of great importance to scientific computing and, increasingly, machine learning. It is a simple enough concept to be introduced in a typical high school algebra course yet in practice important enough that its implementation on computers continues to be an active research topic. This note describes a set of exercises that use this operation to illustrate how high performance can be attained on modern CPUs with hierarchical memories (multiple caches). It does so by building on the insights that underly the BLAS-like Library Instantiation Software (BLIS) framework by exposing a simplified "sandbox" that mimics the implementation in BLIS. As such, it also becomes a vehicle for the "crowd sourcing" of the optimization of BLIS. We call this set of exercises BLISlab.

==> result/dgemm_exe_perf_mt.m <==
step1_st;
step1_mt;
step3_st;
step3_mt;
step_final_st;
step_final_mt;

% ---------------------------------------------------------
% Plotting
% ---------------------------------------------------------
figure;
% hFig = figure(1);
%set(hFig, 'Position', [0 0 160 240])

set( gcf, 'PaperSize', [3 3]);
set( gcf, 'PaperPosition', [0.25 0.25 3 3] );
set( gcf, 'Position', [0 0 600 400]);


hold;

%plot( run_step1_st( :, 1 ), run_step1_st( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
%plot( run_step1_st( :, 1 ), run_step1_st( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );

%plot( run_step3_st( :, 1 ), run_step3_st( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
%plot( run_step3_st( :, 1 ), run_step3_st( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );

%plot( run_step_final_st( :, 1 ), run_step_final_st( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
%plot( run_step_final_st( :, 1 ), run_step_final_st( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );



%plot( run_step1_mt( :, 1 ), run_step1_mt( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
%plot( run_step1_mt( :, 1 ), run_step1_mt( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );

%plot( run_step3_mt( :, 1 ), run_step3_mt( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
%plot( run_step3_mt( :, 1 ), run_step3_mt( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );

plot( run_step_final_mt( :, 1 ), run_step_final_mt( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
plot( run_step_final_mt( :, 1 ), run_step_final_mt( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );





%plot( dgemm_openblas_st_data( :, 1 ), dgemm_openblas_st_data( :, 5), '.--', 'LineWidth', 2, 'Color', 'c' );
%plot( dgemm_dash_data( :, 1 ), dgemm_dash_data( :, 4), '.--', 'LineWidth', 2, 'Color', 'm' );

%plot( sgemm_cublas_data( :, 1 ), sgemm_cublas_data( :,4), '.-', 'LineWidth', 2, 'Color', [0 0.2 1.0] );
%plot( sgemm_openblas_mt_data( :, 1 ), sgemm_openblas_mt_data( :, 5), '.--', 'LineWidth', 2, 'Color', [1 0 0.2] );
%plot( sgemm_openblas_st_data( :, 1 ), sgemm_openblas_st_data( :, 5), '.--', 'LineWidth', 2, 'Color', [0.2 0 1.0] );

%plot( sgemm_cublas_data( :, 1 ), sgemm_cublas_data( :,4), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );
%plot( blis_fusion1( :, 3 ), blis_fusion1( :,7 ), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );
%%plot( blis_gemm1( :, 3 ), blis_fusion2( :,6), '.--', 'LineWidth', 2, 'Color', [0 0.2 1.0] );
%%plot( blis_gemm1( :, 3 ), blis_fusion2( :,7 ), '.--', 'LineWidth', 2, 'Color', [1 0 0.2] );
%plot( blis_gemm1( :, 3 ), blis_gemm1( :,6), '.--', 'LineWidth', 2, 'Color', [0 0.2 1.0] );
%plot( blis_gemm1( :, 3 ), blis_gemm1( :,7 ), '.--', 'LineWidth', 2, 'Color', [1 0 0.2] );


xlabel( 'm=k=n' );
ylabel( 'GFLOPS' );
title( 'DGEMM(m=k=n)' );

grid on;
axis square;
%axis( [ 0 1030 0 28.32 ] );
axis( [ 0 5000 0 248 ] );

ax = gca;
%ax.YTick = [  0, 5, 10, 15, 22, 28.32 ];
ax.YTick = [  0, 50, 100, 150, 200, 248];

%ax.XTick = [ 0, 200, 400, 600, 800, 1000];
ax.XTick = [ 0, 1000, 2000, 3000, 4000, 5000 ];
set( gca,'FontSize',14 );

legend( 'dgemm\_step\_final\_mt', ...
        'dgemm\_mkl\_mt', ...
        'Location','SouthEast');


==> result/dgemm_exe_perf_st.m <==
step1_st;
step1_mt;
step3_st;
step3_mt;
step_final_st;
step_final_mt;
step10_st;

% ---------------------------------------------------------
% Plotting
% ---------------------------------------------------------
figure;
% hFig = figure(1);
%set(hFig, 'Position', [0 0 160 240])

set( gcf, 'PaperSize', [3 3]);
set( gcf, 'PaperPosition', [0.25 0.25 3 3] );
set( gcf, 'Position', [0 0 600 400]);


hold;

%plot( run_step1_st( :, 1 ), run_step1_st( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
%plot( run_step1_st( :, 1 ), run_step1_st( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );

%plot( run_step3_st( :, 1 ), run_step3_st( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
%plot( run_step3_st( :, 1 ), run_step3_st( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );

plot( run_step10_st( :, 1 ), run_step10_st( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
plot( run_step10_st( :, 1 ), run_step10_st( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );

%plot( run_step_final_st( :, 1 ), run_step_final_st( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
%plot( run_step_final_st( :, 1 ), run_step_final_st( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );


%plot( run_step_final_mt( :, 1 ), run_step_final_mt( :,4), '.-', 'LineWidth', 2, 'Color',  [0 0.2 1.0] );
%plot( run_step_final_mt( :, 1 ), run_step_final_mt( :, 5), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );

%plot( dgemm_openblas_st_data( :, 1 ), dgemm_openblas_st_data( :, 5), '.--', 'LineWidth', 2, 'Color', 'c' );
%plot( dgemm_dash_data( :, 1 ), dgemm_dash_data( :, 4), '.--', 'LineWidth', 2, 'Color', 'm' );

%plot( sgemm_cublas_data( :, 1 ), sgemm_cublas_data( :,4), '.-', 'LineWidth', 2, 'Color', [0 0.2 1.0] );
%plot( sgemm_openblas_mt_data( :, 1 ), sgemm_openblas_mt_data( :, 5), '.--', 'LineWidth', 2, 'Color', [1 0 0.2] );
%plot( sgemm_openblas_st_data( :, 1 ), sgemm_openblas_st_data( :, 5), '.--', 'LineWidth', 2, 'Color', [0.2 0 1.0] );

%plot( sgemm_cublas_data( :, 1 ), sgemm_cublas_data( :,4), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );
%plot( blis_fusion1( :, 3 ), blis_fusion1( :,7 ), '.-', 'LineWidth', 2, 'Color', [1 0 0.2] );
%%plot( blis_gemm1( :, 3 ), blis_fusion2( :,6), '.--', 'LineWidth', 2, 'Color', [0 0.2 1.0] );
%%plot( blis_gemm1( :, 3 ), blis_fusion2( :,7 ), '.--', 'LineWidth', 2, 'Color', [1 0 0.2] );
%plot( blis_gemm1( :, 3 ), blis_gemm1( :,6), '.--', 'LineWidth', 2, 'Color', [0 0.2 1.0] );
%plot( blis_gemm1( :, 3 ), blis_gemm1( :,7 ), '.--', 'LineWidth', 2, 'Color', [1 0 0.2] );


xlabel( 'm=k=n' );
ylabel( 'GFLOPS' );
title( 'DGEMM(m=k=n)' );

grid on;
axis square;
axis( [ 0 1030 0 28.32 ] );
%axis( [ 0 5000 0 248 ] );

ax = gca;
ax.YTick = [  0, 5, 10, 15, 22, 28.32 ];
%ax.YTick = [  0, 50, 100, 150, 200, 248];

ax.XTick = [ 0, 200, 400, 600, 800, 1000];
%ax.XTick = [ 0, 1000, 2000, 3000, 4000, 5000 ];
set( gca,'FontSize',14 );

legend( 'dgemm\_step10\_st', ...
        'dgemm\_mkl\_st', ...
        'Location','SouthEast');


==> result/step10_st.m <==
run_step10_st=[
           4     4     4  0.13   0
		   19    19    19  4.79 14.38
		   34    34    34  8.91 15.70
		   49    49    49 12.34 17.94
		   64    64    64 15.93 21.14
		   79    79    79 15.21 20.99
		   94    94    94 15.25 22.12
		   109   109   109 19.75 23.31
		   124   124   124 19.77 21.30
		   139   139   139 19.81 23.87
		   154   154   154 17.40 22.48
		   169   169   169 19.95 23.43
		   184   184   184 20.73 25.02
		   199   199   199 20.79 23.95
		   214   214   214 20.48 24.56
		   229   229   229 21.29 24.16
		   244   244   244 21.13 24.58
		   259   259   259 20.88 23.00
		   274   274   274 20.74 24.45
		   289   289   289 20.98 23.45
		   304   304   304 21.38 24.47
		   319   319   319 21.45 23.83
		   334   334   334 22.00 25.65
		   349   349   349 21.17 24.78
		   364   364   364 21.56 25.71
		   379   379   379 21.72 25.02
		   394   394   394 21.49 26.07
		   409   409   409 21.93 25.30
		   424   424   424 22.34 26.06
		   439   439   439 22.59 25.28
		   454   454   454 22.63 26.27
		   469   469   469 22.60 25.56
		   484   484   484 22.82 26.32
		   499   499   499 22.98 25.65
		   514   514   514 22.07 25.89
		   529   529   529 22.32 26.01
		   544   544   544 22.89 26.17
		   559   559   559 22.79 26.02
		   574   574   574 22.80 26.44
		   589   589   589 22.91 26.24
		   604   604   604 22.71 26.36
		   619   619   619 23.04 26.20
		   634   634   634 22.67 26.61
		   649   649   649 22.78 26.39
		   664   664   664 23.20 26.50
		   679   679   679 23.14 26.28
		   694   694   694 23.25 26.69
		   709   709   709 23.09 26.48
		   724   724   724 22.85 26.64
		   739   739   739 22.95 26.48
		   754   754   754 22.76 26.75
		   769   769   769 22.75 26.06
		   784   784   784 22.85 26.32
		   799   799   799 23.00 26.37
		   814   814   814 22.74 26.69
		   829   829   829 22.93 26.50
		   844   844   844 22.91 26.57
		   859   859   859 22.69 26.42
		   874   874   874 22.79 26.77
		   889   889   889 22.72 26.43
		   904   904   904 23.23 26.52
		   919   919   919 22.97 26.34
		   934   934   934 23.06 26.68
		   949   949   949 22.38 26.44
		   964   964   964 22.67 26.53
		   979   979   979 22.74 26.40
		   994   994   994 22.85 26.59
		   1009  1009  1009 22.78 26.43
		   1024  1024  1024 22.67 26.30
		   1039  1039  1039 22.94 26.13
		   1054  1054  1054 22.48 26.44
		   1069  1069  1069 22.78 26.21
		   1084  1084  1084 22.85 26.34
		   1099  1099  1099 22.89 26.16
	     ];


==> result/step1_mt.m <==
run_step1_mt=[
    4	     4	     4	  0.13	   0
   35	    35	    35	 10.90	 12.40
   66	    66	    66	 52.43	 63.47
   97	    97	    97	 55.48	 76.56
  128	   128	   128	 64.68	 131.28
  159	   159	   159	 52.20	 105.70
  190	   190	   190	 53.77	 119.13
  221	   221	   221	 48.39	 171.16
  252	   252	   252	 50.81	 135.05
  283	   283	   283	 49.88	 167.22
  314	   314	   314	 51.76	 161.71
  345	   345	   345	 51.10	 170.78
  376	   376	   376	 53.05	 139.52
  407	   407	   407	 52.08	 180.75
  438	   438	   438	 53.57	 172.55
  469	   469	   469	 53.14	 180.03
  500	   500	   500	 54.91	 187.82
  531	   531	   531	 52.53	 188.21
  562	   562	   562	 54.11	 204.48
  593	   593	   593	 53.09	 189.40
  624	   624	   624	 54.83	 205.13
  655	   655	   655	 51.98	 190.44
  686	   686	   686	 53.48	 200.47
  717	   717	   717	 52.50	 193.18
  748	   748	   748	 54.07	 205.45
  779	   779	   779	 52.83	 186.41
  810	   810	   810	 54.37	 198.97
  841	   841	   841	 52.76	 206.03
  872	   872	   872	 54.41	 195.59
  903	   903	   903	 53.11	 204.96
  934	   934	   934	 54.49	 204.23
  965	   965	   965	 53.45	 202.60
  996	   996	   996	 54.76	 203.30
 1027	  1027	  1027	 53.63	 198.55
 1058	  1058	  1058	 54.97	 197.14
 1089	  1089	  1089	 53.80	 199.89
 1120	  1120	  1120	 55.78	 190.48
 1151	  1151	  1151	 52.70	 200.53
 1182	  1182	  1182	 54.05	 201.49
 1213	  1213	  1213	 52.96	 197.50
 1244	  1244	  1244	 54.41	 201.63
 1275	  1275	  1275	 53.26	 201.92
 1306	  1306	  1306	 54.65	 195.06
 1337	  1337	  1337	 53.41	 197.97
 1368	  1368	  1368	 55.26	 197.23
 1399	  1399	  1399	 52.69	 199.95
 1430	  1430	  1430	 55.06	 203.90
 1461	  1461	  1461	 53.71	 201.98
 1492	  1492	  1492	 54.71	 203.57
 1523	  1523	  1523	 50.86	 203.18
 1554	  1554	  1554	 51.78	 203.36
 1585	  1585	  1585	 46.69	 202.77
 1616	  1616	  1616	 48.22	 202.74
 1647	  1647	  1647	 32.55	 205.91
 1678	  1678	  1678	 34.09	 208.15
 1709	  1709	  1709	 23.25	 207.60
 1740	  1740	  1740	 22.24	 206.13
 1771	  1771	  1771	 19.91	 207.50
 1802	  1802	  1802	 18.03	 206.18
 1833	  1833	  1833	 15.75	 207.36
 1864	  1864	  1864	 14.69	 205.47
 1895	  1895	  1895	 14.68	 207.84
 1926	  1926	  1926	 13.25	 208.57
 1957	  1957	  1957	 13.51	 209.12
 1988	  1988	  1988	 12.33	 208.85
 2019	  2019	  2019	 12.29	 209.27
 2050	  2050	  2050	 12.13	 207.06
 2081	  2081	  2081	 11.94	 207.54
 2112	  2112	  2112	 12.01	 208.50
 2143	  2143	  2143	 11.84	 210.21
 2174	  2174	  2174	 11.73	 213.56
 2205	  2205	  2205	 11.54	 210.95
 2236	  2236	  2236	 11.67	 211.75
 2267	  2267	  2267	 11.66	 212.42
 2298	  2298	  2298	 11.70	 215.22
 2329	  2329	  2329	 11.61	 211.14
 2360	  2360	  2360	 11.57	 211.14
 2391	  2391	  2391	 11.51	 213.09
 2422	  2422	  2422	 11.60	 215.03
 2453	  2453	  2453	 11.57	 214.31
 2484	  2484	  2484	 11.62	 214.40
 2515	  2515	  2515	 11.59	 214.44
 2546	  2546	  2546	 11.54	 215.58
 2577	  2577	  2577	 11.58	 213.35
 2608	  2608	  2608	 11.73	 209.45
 2639	  2639	  2639	 11.49	 214.17
 2670	  2670	  2670	 11.54	 215.81
 2701	  2701	  2701	 11.55	 214.48
 2732	  2732	  2732	 11.52	 214.78
 2763	  2763	  2763	 11.51	 215.02
 2794	  2794	  2794	 11.55	 218.14
 2825	  2825	  2825	 11.56	 214.58
 2856	  2856	  2856	 11.57	 215.41
 2887	  2887	  2887	 11.54	 215.06
 2918	  2918	  2918	 11.51	 217.87
 2949	  2949	  2949	 11.55	 216.37
 2980	  2980	  2980	 11.60	 216.14
 3011	  3011	  3011	 11.56	 215.90
 3042	  3042	  3042	 11.59	 217.69
 3073	  3073	  3073	 11.57	 212.16
 3104	  3104	  3104	 11.64	 214.38
 3135	  3135	  3135	 11.56	 218.92
 3166	  3166	  3166	 11.45	 218.48
 3197	  3197	  3197	 11.53	 217.82
 3228	  3228	  3228	 11.56	 217.41
 3259	  3259	  3259	 11.64	 218.64
 3290	  3290	  3290	 11.63	 219.33
 3321	  3321	  3321	 11.50	 219.16
 3352	  3352	  3352	 11.81	 216.33
 3383	  3383	  3383	 11.57	 218.21
 3414	  3414	  3414	 11.58	 219.38
 3445	  3445	  3445	 11.53	 217.87
 3476	  3476	  3476	 11.54	 219.59
 3507	  3507	  3507	 11.57	 218.65
 3538	  3538	  3538	 11.65	 219.82
 3569	  3569	  3569	 11.53	 220.03
 3600	  3600	  3600	 11.67	 217.97
 3631	  3631	  3631	 11.75	 219.66
 3662	  3662	  3662	 11.60	 220.85
 3693	  3693	  3693	 11.49	 220.11
 3724	  3724	  3724	 11.61	 221.13
 3755	  3755	  3755	 11.49	 220.58
 3786	  3786	  3786	 11.58	 222.39
 3817	  3817	  3817	 11.57	 221.20
 3848	  3848	  3848	 11.57	 218.25
 3879	  3879	  3879	 11.51	 217.11
 3910	  3910	  3910	 11.61	 219.16
 3941	  3941	  3941	 11.55	 218.18
 3972	  3972	  3972	 11.62	 219.42
 4003	  4003	  4003	 11.56	 220.41
 4034	  4034	  4034	 11.55	 221.73
 4065	  4065	  4065	 11.55	 220.64
 4096	  4096	  4096	 11.69	 173.76
 4127	  4127	  4127	 11.50	 220.83
 4158	  4158	  4158	 11.57	 223.76
 4189	  4189	  4189	 11.52	 222.05
 4220	  4220	  4220	 11.59	 221.36
 4251	  4251	  4251	 11.49	 221.68
 4282	  4282	  4282	 11.59	 222.78
 4313	  4313	  4313	 11.52	 222.46
 4344	  4344	  4344	 11.56	 220.90
 4375	  4375	  4375	 11.69	 221.64
 4406	  4406	  4406	 11.62	 223.09
 4437	  4437	  4437	 11.55	 222.22
 4468	  4468	  4468	 11.61	 222.11
 4499	  4499	  4499	 11.55	 222.07
 4530	  4530	  4530	 11.68	 223.54
 4561	  4561	  4561	 11.52	 220.83
 4592	  4592	  4592	 11.70	 221.95
 4623	  4623	  4623	 11.49	 222.68
 4654	  4654	  4654	 11.59	 224.55
 4685	  4685	  4685	 11.59	 222.92
 4716	  4716	  4716	 11.58	 223.62
 4747	  4747	  4747	 11.53	 222.67
 4778	  4778	  4778	 11.62	 225.57
 4809	  4809	  4809	 11.53	 223.49
 4840	  4840	  4840	 11.63	 221.57
 4871	  4871	  4871	 11.54	 221.94
 4902	  4902	  4902	 11.63	 223.09
 4933	  4933	  4933	 11.54	 221.89
 4964	  4964	  4964	 11.56	 222.48
 4995	  4995	  4995	 11.60	 222.81
];

==> result/step1_st.m <==
run_step1_st=[
    4	     4	     4	   0	   0
   19	    19	    19	  4.79	  7.19
   34	    34	    34	  5.99	 15.70
   49	    49	    49	  7.15	 15.67
   64	    64	    64	  8.21	 20.94
   79	    79	    79	  5.39	 20.58
   94	    94	    94	  5.85	 20.80
  109	   109	   109	  5.86	 19.03
  124	   124	   124	  6.46	 16.29
  139	   139	   139	  6.15	 22.66
  154	   154	   154	  6.51	 23.19
  169	   169	   169	  6.22	 22.41
  184	   184	   184	  6.61	 21.48
  199	   199	   199	  6.05	 22.84
  214	   214	   214	  6.01	 23.48
  229	   229	   229	  6.01	 23.09
  244	   244	   244	  6.15	 23.60
  259	   259	   259	  6.07	 23.53
  274	   274	   274	  6.32	 25.22
  289	   289	   289	  6.29	 24.27
  304	   304	   304	  6.55	 25.42
  319	   319	   319	  6.01	 24.54
  334	   334	   334	  6.20	 25.75
  349	   349	   349	  6.07	 24.84
  364	   364	   364	  6.26	 25.81
  379	   379	   379	  6.13	 25.04
  394	   394	   394	  6.31	 26.05
  409	   409	   409	  6.18	 25.32
  424	   424	   424	  6.40	 26.19
  439	   439	   439	  6.25	 25.27
  454	   454	   454	  6.41	 26.39
  469	   469	   469	  6.35	 25.70
  484	   484	   484	  6.56	 26.40
  499	   499	   499	  6.39	 25.70
  514	   514	   514	  6.48	 25.96
  529	   529	   529	  6.26	 26.07
  544	   544	   544	  6.57	 26.30
  559	   559	   559	  5.27	 26.09
  574	   574	   574	  6.31	 26.53
  589	   589	   589	  6.18	 26.30
  604	   604	   604	  6.33	 26.42
  619	   619	   619	  6.18	 26.29
  634	   634	   634	  6.36	 26.66
  649	   649	   649	  6.21	 26.40
  664	   664	   664	  6.49	 26.49
  679	   679	   679	  6.28	 26.36
  694	   694	   694	  6.47	 26.80
  709	   709	   709	  6.33	 26.56
  724	   724	   724	  6.49	 26.67
  739	   739	   739	  6.32	 26.49
  754	   754	   754	  6.53	 26.90
  769	   769	   769	  6.34	 26.08
  784	   784	   784	  6.62	 26.58
  799	   799	   799	  6.20	 26.33
  814	   814	   814	  6.42	 26.72
  829	   829	   829	  6.25	 26.51
  844	   844	   844	  6.42	 26.60
  859	   859	   859	  6.27	 26.43
  874	   874	   874	  6.46	 26.67
  889	   889	   889	  6.29	 26.40
  904	   904	   904	  6.52	 26.37
  919	   919	   919	  6.33	 26.32
  934	   934	   934	  6.51	 26.47
  949	   949	   949	  6.32	 26.18
  964	   964	   964	  6.53	 26.32
  979	   979	   979	  6.37	 26.20
  994	   994	   994	  6.56	 26.35
 1009	  1009	  1009	  6.37	 26.09
 1024	  1024	  1024	  6.45	 26.01
 1039	  1039	  1039	  6.25	 25.78
 1054	  1054	  1054	  6.43	 26.09
 1069	  1069	  1069	  6.26	 25.86
 1084	  1084	  1084	  6.47	 25.95
 1099	  1099	  1099	  6.30	 25.82
];


==> result/step3_mt.m <==
run_step3_mt=[
    4	     4	     4	  0.03	   inf
   35	    35	    35	  5.00	 14.39
   66	    66	    66	  6.47	 70.93
   97	    97	    97	  7.33	 65.44
  128	   128	   128	  9.94	 127.48
  159	   159	   159	 12.41	 105.70
  190	   190	   190	 14.91	 119.13
  221	   221	   221	 17.35	 168.61
  252	   252	   252	 20.03	 133.98
  283	   283	   283	 21.95	 169.15
  314	   314	   314	 24.17	 158.74
  345	   345	   345	 26.80	 169.69
  376	   376	   376	 29.55	 138.79
  407	   407	   407	 31.95	 181.97
  438	   438	   438	 34.38	 172.72
  469	   469	   469	 36.89	 181.31
  500	   500	   500	 39.67	 186.28
  531	   531	   531	 41.66	 185.19
  562	   562	   562	 43.81	 203.81
  593	   593	   593	 46.29	 189.64
  624	   624	   624	 49.19	 204.25
  655	   655	   655	 51.88	 186.60
  686	   686	   686	 54.46	 200.51
  717	   717	   717	 56.98	 188.34
  748	   748	   748	 59.51	 199.05
  779	   779	   779	 61.67	 186.85
  810	   810	   810	 64.05	 198.89
  841	   841	   841	 66.42	 206.18
  872	   872	   872	 69.18	 197.98
  903	   903	   903	 71.72	 204.39
  934	   934	   934	 73.88	 197.19
  965	   965	   965	 76.21	 204.30
  996	   996	   996	 79.04	 194.04
 1027	  1027	  1027	 80.43	 199.93
 1058	  1058	  1058	 42.13	 194.42
 1089	  1089	  1089	 43.39	 201.57
 1120	  1120	  1120	 44.79	 204.90
 1151	  1151	  1151	 45.99	 198.82
 1182	  1182	  1182	 47.16	 204.02
 1213	  1213	  1213	 48.41	 197.15
 1244	  1244	  1244	 49.60	 206.49
 1275	  1275	  1275	 50.79	 201.81
 1306	  1306	  1306	 51.62	 201.19
 1337	  1337	  1337	 53.05	 200.20
 1368	  1368	  1368	 54.21	 202.98
 1399	  1399	  1399	 55.35	 200.44
 1430	  1430	  1430	 56.71	 207.43
 1461	  1461	  1461	 57.74	 205.67
 1492	  1492	  1492	 59.11	 207.09
 1523	  1523	  1523	 60.47	 208.28
 1554	  1554	  1554	 61.23	 207.76
 1585	  1585	  1585	 62.32	 208.78
 1616	  1616	  1616	 63.52	 206.27
 1647	  1647	  1647	 64.14	 206.29
 1678	  1678	  1678	 64.29	 206.79
 1709	  1709	  1709	 67.06	 211.17
 1740	  1740	  1740	 68.02	 211.43
 1771	  1771	  1771	 69.64	 210.46
 1802	  1802	  1802	 70.33	 209.35
 1833	  1833	  1833	 71.75	 210.60
 1864	  1864	  1864	 72.93	 211.24
 1895	  1895	  1895	 74.10	 210.58
 1926	  1926	  1926	 75.18	 212.75
 1957	  1957	  1957	 76.94	 209.51
 1988	  1988	  1988	 78.04	 213.06
 2019	  2019	  2019	 79.26	 209.64
 2050	  2050	  2050	 78.96	 210.95
 2081	  2081	  2081	 54.36	 211.33
 2112	  2112	  2112	 55.28	 212.89
 2143	  2143	  2143	 56.28	 213.96
 2174	  2174	  2174	 56.93	 215.54
 2205	  2205	  2205	 57.67	 216.04
 2236	  2236	  2236	 58.61	 214.43
 2267	  2267	  2267	 59.27	 216.39
 2298	  2298	  2298	 60.28	 215.56
 2329	  2329	  2329	 60.63	 215.08
 2360	  2360	  2360	 61.65	 215.14
 2391	  2391	  2391	 62.31	 215.96
 2422	  2422	  2422	 63.20	 217.41
 2453	  2453	  2453	 64.24	 217.71
 2484	  2484	  2484	 65.22	 217.65
 2515	  2515	  2515	 65.77	 213.25
 2546	  2546	  2546	 66.96	 219.41
 2577	  2577	  2577	 67.25	 213.81
 2608	  2608	  2608	 68.28	 213.45
 2639	  2639	  2639	 69.20	 212.32
 2670	  2670	  2670	 69.74	 218.83
 2701	  2701	  2701	 70.89	 217.70
 2732	  2732	  2732	 72.12	 217.77
 2763	  2763	  2763	 72.71	 219.08
 2794	  2794	  2794	 73.20	 220.29
 2825	  2825	  2825	 73.66	 215.90
 2856	  2856	  2856	 74.70	 217.17
 2887	  2887	  2887	 75.40	 218.07
 2918	  2918	  2918	 76.33	 216.67
 2949	  2949	  2949	 76.77	 219.07
 2980	  2980	  2980	 77.73	 217.80
 3011	  3011	  3011	 78.53	 218.75
 3042	  3042	  3042	 79.28	 220.15
 3073	  3073	  3073	 80.10	 215.30
 3104	  3104	  3104	 80.97	 218.67
 3135	  3135	  3135	 61.62	 216.93
 3166	  3166	  3166	 62.74	 220.78
 3197	  3197	  3197	 63.19	 217.63
 3228	  3228	  3228	 63.92	 220.42
 3259	  3259	  3259	 64.27	 216.42
 3290	  3290	  3290	 64.80	 223.32
 3321	  3321	  3321	 65.76	 220.61
 3352	  3352	  3352	 65.86	 221.10
 3383	  3383	  3383	 66.59	 219.97
 3414	  3414	  3414	 67.38	 220.71
 3445	  3445	  3445	 67.78	 221.35
 3476	  3476	  3476	 68.40	 219.22
 3507	  3507	  3507	 68.95	 221.38
 3538	  3538	  3538	 69.43	 220.29
 3569	  3569	  3569	 70.15	 222.53
 3600	  3600	  3600	 70.42	 220.36
 3631	  3631	  3631	 69.77	 221.30
 3662	  3662	  3662	 69.08	 223.16
 3693	  3693	  3693	 70.09	 221.23
 3724	  3724	  3724	 71.80	 223.35
 3755	  3755	  3755	 73.26	 219.43
 3786	  3786	  3786	 74.86	 223.60
 3817	  3817	  3817	 75.32	 220.11
 3848	  3848	  3848	 74.55	 221.21
 3879	  3879	  3879	 75.46	 219.90
 3910	  3910	  3910	 76.81	 221.90
 3941	  3941	  3941	 77.17	 220.28
 3972	  3972	  3972	 78.01	 222.13
 4003	  4003	  4003	 78.20	 222.51
 4034	  4034	  4034	 78.33	 221.86
 4065	  4065	  4065	 79.64	 222.48
 4096	  4096	  4096	 80.35	 202.15
 4127	  4127	  4127	 79.56	 222.55
 4158	  4158	  4158	 78.46	 220.33
 4189	  4189	  4189	 63.60	 223.46
 4220	  4220	  4220	 64.32	 223.47
 4251	  4251	  4251	 66.24	 223.17
 4282	  4282	  4282	 67.72	 225.26
 4313	  4313	  4313	 68.03	 223.26
 4344	  4344	  4344	 68.54	 224.10
 4375	  4375	  4375	 68.65	 222.13
 4406	  4406	  4406	 69.41	 225.15
 4437	  4437	  4437	 69.88	 220.93
 4468	  4468	  4468	 70.27	 223.32
 4499	  4499	  4499	 70.65	 221.35
 4530	  4530	  4530	 71.02	 224.59
 4561	  4561	  4561	 71.56	 222.70
 4592	  4592	  4592	 71.95	 224.64
 4623	  4623	  4623	 72.35	 223.00
 4654	  4654	  4654	 71.53	 223.56
 4685	  4685	  4685	 71.47	 224.18
 4716	  4716	  4716	 72.46	 222.20
 4747	  4747	  4747	 74.29	 224.58
 4778	  4778	  4778	 75.25	 222.92
 4809	  4809	  4809	 75.69	 224.71
 4840	  4840	  4840	 76.15	 224.67
 4871	  4871	  4871	 76.49	 224.20
 4902	  4902	  4902	 77.00	 225.78
 4933	  4933	  4933	 77.53	 223.09
 4964	  4964	  4964	 78.11	 224.53
 4995	  4995	  4995	 78.67	 223.44
];

==> result/step3_st.m <==
run_step3_st=[
    4	     4	     4	  0.13	   0
   19	    19	    19	  3.38	  6.39
   34	    34	    34	  5.23	 11.37
   49	    49	    49	  6.02	 17.94
   64	    64	    64	  7.51	 21.14
   79	    79	    79	  7.05	 20.08
   94	    94	    94	  8.93	 23.07
  109	   109	   109	  7.92	 23.11
  124	   124	   124	  9.17	 23.38
  139	   139	   139	  8.91	 23.47
  154	   154	   154	  8.88	 24.51
  169	   169	   169	  8.87	 24.32
  184	   184	   184	  9.35	 25.17
  199	   199	   199	  9.36	 23.96
  214	   214	   214	  9.31	 24.87
  229	   229	   229	  9.17	 24.29
  244	   244	   244	  9.38	 24.79
  259	   259	   259	  9.17	 23.01
  274	   274	   274	  9.19	 25.10
  289	   289	   289	  9.16	 24.20
  304	   304	   304	  9.46	 25.33
  319	   319	   319	  9.75	 24.44
  334	   334	   334	  9.58	 25.64
  349	   349	   349	  9.69	 24.76
  364	   364	   364	  9.75	 25.69
  379	   379	   379	  9.71	 25.08
  394	   394	   394	  9.68	 26.03
  409	   409	   409	  9.68	 25.37
  424	   424	   424	  9.93	 26.07
  439	   439	   439	  9.88	 25.26
  454	   454	   454	  9.85	 26.26
  469	   469	   469	  9.80	 25.60
  484	   484	   484	  9.85	 26.33
  499	   499	   499	  9.81	 25.19
  514	   514	   514	  9.73	 25.87
  529	   529	   529	  9.65	 26.03
  544	   544	   544	  9.91	 26.23
  559	   559	   559	  9.86	 26.00
  574	   574	   574	  9.58	 26.43
  589	   589	   589	  9.78	 26.20
  604	   604	   604	  9.86	 26.41
  619	   619	   619	  9.84	 26.20
  634	   634	   634	  9.82	 26.56
  649	   649	   649	  9.71	 26.37
  664	   664	   664	  9.88	 26.51
  679	   679	   679	  9.89	 26.29
  694	   694	   694	  9.89	 26.70
  709	   709	   709	  9.91	 26.41
  724	   724	   724	  9.92	 26.61
  739	   739	   739	  9.90	 26.51
  754	   754	   754	  9.85	 26.78
  769	   769	   769	  9.79	 26.08
  784	   784	   784	  9.93	 26.53
  799	   799	   799	  9.85	 26.35
  814	   814	   814	  9.87	 26.71
  829	   829	   829	  9.88	 26.53
  844	   844	   844	  9.89	 26.54
  859	   859	   859	  9.87	 26.48
  874	   874	   874	  9.82	 26.59
  889	   889	   889	  9.83	 26.43
  904	   904	   904	  9.90	 26.51
  919	   919	   919	  9.96	 26.40
  934	   934	   934	  9.91	 26.71
  949	   949	   949	  9.87	 26.45
  964	   964	   964	  9.90	 26.59
  979	   979	   979	  9.88	 26.38
  994	   994	   994	  9.85	 26.61
 1009	  1009	  1009	  9.84	 26.45
 1024	  1024	  1024	  9.91	 26.33
 1039	  1039	  1039	  9.90	 26.20
 1054	  1054	  1054	  9.88	 26.50
 1069	  1069	  1069	  9.85	 26.27
 1084	  1084	  1084	  9.86	 26.30
 1099	  1099	  1099	  9.85	 26.13
];

==> result/step_final_mt.m <==
run_step3_mt=[
  104	   104	   104	 20.08	 107.23
  208	   208	   208	 43.48	 165.18
  312	   312	   312	 63.47	 161.97
  416	   416	   416	 86.79	 177.10
  520	   520	   520	 107.91	 201.87
  624	   624	   624	 131.87	 204.35
  728	   728	   728	 154.99	 200.74
  832	   832	   832	 174.47	 199.49
  936	   936	   936	 197.65	 195.52
 1040	  1040	  1040	 212.74	 204.41
 1144	  1144	  1144	 121.87	 205.33
 1248	  1248	  1248	 131.39	 204.65
 1352	  1352	  1352	 141.44	 201.62
 1456	  1456	  1456	 152.62	 203.74
 1560	  1560	  1560	 162.01	 205.42
 1664	  1664	  1664	 172.30	 209.24
 1768	  1768	  1768	 184.51	 212.34
 1872	  1872	  1872	 194.24	 211.40
 1976	  1976	  1976	 206.42	 212.08
 2080	  2080	  2080	 209.93	 211.07
 2184	  2184	  2184	 153.13	 215.32
 2288	  2288	  2288	 160.44	 216.28
 2392	  2392	  2392	 168.13	 215.35
 2496	  2496	  2496	 175.17	 216.78
 2600	  2600	  2600	 181.02	 212.64
 2704	  2704	  2704	 189.33	 218.10
 2808	  2808	  2808	 196.62	 220.18
 2912	  2912	  2912	 205.50	 217.93
 3016	  3016	  3016	 211.04	 217.10
 3120	  3120	  3120	 217.32	 217.96
 3224	  3224	  3224	 172.37	 219.88
 3328	  3328	  3328	 176.48	 220.81
 3432	  3432	  3432	 182.55	 221.43
 3536	  3536	  3536	 187.91	 219.81
 3640	  3640	  3640	 192.99	 222.54
 3744	  3744	  3744	 199.46	 222.94
 3848	  3848	  3848	 202.04	 221.56
 3952	  3952	  3952	 210.10	 221.71
 4056	  4056	  4056	 216.95	 220.07
 4160	  4160	  4160	 219.39	 221.21
 4264	  4264	  4264	 182.00	 222.32
 4368	  4368	  4368	 185.05	 222.38
 4472	  4472	  4472	 190.47	 224.28
 4576	  4576	  4576	 196.27	 222.27
 4680	  4680	  4680	 199.47	 224.23
 4784	  4784	  4784	 203.97	 224.65
 4888	  4888	  4888	 206.81	 223.87
 4992	  4992	  4992	 213.91	 225.26
];

==> result/step_final_st.m <==
run_step_final_st=[
    4	     4	     4	  0.07	   0
   19	    19	    19	  4.79	  6.39
   34	    34	    34	  9.99	 15.70
   49	    49	    49	 13.16	 17.94
   64	    64	    64	 16.92	 20.94
   79	    79	    79	 17.31	 20.89
   94	    94	    94	 18.43	 22.19
  109	   109	   109	 18.89	 21.95
  124	   124	   124	 22.85	 21.56
  139	   139	   139	 20.90	 23.06
  154	   154	   154	 21.81	 24.51
  169	   169	   169	 22.56	 24.20
  184	   184	   184	 24.10	 25.22
  199	   199	   199	 23.66	 24.10
  214	   214	   214	 23.62	 24.75
  229	   229	   229	 24.07	 25.02
  244	   244	   244	 24.11	 24.54
  259	   259	   259	 23.59	 22.98
  274	   274	   274	 23.63	 24.49
  289	   289	   289	 23.50	 23.48
  304	   304	   304	 24.38	 24.48
  319	   319	   319	 24.57	 23.56
  334	   334	   334	 23.63	 24.84
  349	   349	   349	 24.43	 24.72
  364	   364	   364	 24.73	 25.74
  379	   379	   379	 25.53	 25.01
  394	   394	   394	 24.62	 26.04
  409	   409	   409	 24.83	 25.29
  424	   424	   424	 25.38	 26.06
  439	   439	   439	 25.85	 25.26
  454	   454	   454	 25.85	 26.29
  469	   469	   469	 25.92	 25.56
  484	   484	   484	 26.14	 26.32
  499	   499	   499	 25.93	 25.62
  514	   514	   514	 25.35	 25.89
  529	   529	   529	 25.63	 25.97
  544	   544	   544	 25.97	 26.22
  559	   559	   559	 26.05	 26.03
  574	   574	   574	 25.98	 26.46
  589	   589	   589	 26.13	 26.25
  604	   604	   604	 26.18	 26.40
  619	   619	   619	 26.17	 26.26
  634	   634	   634	 26.00	 26.59
  649	   649	   649	 26.08	 26.36
  664	   664	   664	 26.29	 26.47
  679	   679	   679	 26.51	 26.31
  694	   694	   694	 26.40	 26.71
  709	   709	   709	 26.26	 26.48
  724	   724	   724	 26.33	 26.61
  739	   739	   739	 26.40	 26.50
  754	   754	   754	 26.03	 26.77
  769	   769	   769	 25.81	 26.02
  784	   784	   784	 26.29	 26.48
  799	   799	   799	 26.27	 26.35
  814	   814	   814	 26.16	 26.67
  829	   829	   829	 26.24	 26.40
  844	   844	   844	 26.22	 26.55
  859	   859	   859	 26.24	 26.31
  874	   874	   874	 26.28	 26.69
  889	   889	   889	 26.18	 26.42
  904	   904	   904	 26.45	 26.48
  919	   919	   919	 26.37	 26.34
  934	   934	   934	 26.34	 26.64
  949	   949	   949	 26.33	 26.43
  964	   964	   964	 26.31	 26.53
  979	   979	   979	 26.18	 26.31
  994	   994	   994	 26.24	 26.54
 1009	  1009	  1009	 25.83	 26.34
 1024	  1024	  1024	 25.97	 26.24
 1039	  1039	  1039	 25.87	 26.10
 1054	  1054	  1054	 25.93	 26.43
 1069	  1069	  1069	 25.96	 26.22
 1084	  1084	  1084	 25.90	 26.29
 1099	  1099	  1099	 25.97	 26.16
];
